Prompt-Space Meta-Learning Does Not Transfer Across Users: A Frozen-LLM Negative Result

Personalizing a frozen large language model (LLM) to individual users is often framed as a meta-learning problem in prompt space: each user is a task, and one seeks a shared natural-language adaptation policy that, given a handful of the user's labeled interactions, configures the frozen model for that user. The framing is attractive because it is backbone-agnostic and reuses the machinery of prompt optimization, yet the field rarely tests whether the optimized meta-objective encodes transferable cross-user adaptation rather than generic instruction quality. We study this question with Muse (Meta-learned User-adaptation via Shared Evolution), which evolves a single shared adaptation prompt over a meta-train user population by reflective prompt evolution, freezes it, and applies it zero-shot to held-out users; matched controls isolate learning from confounds of phrasing and selection. On two standard personalization benchmarks (LaMP-2 categorization and LaMP-3 rating) over 200 held-out users each, Muse does not significantly improve on its own un-evolved seed prompt or on a structure-broken control that meta-trains on mismatched user-support pairs, and is dominated by plain few-shot retrieval on the rating task (Delta MAE +0.175, p < 0.001). We attribute these outcomes to a single mechanism, meta-objective collapse: the meta-validation objective is statistically invariant to whether the user-support correspondence is genuine (p=0.555 on LaMP-2, p=0.622 on LaMP-3), so it cannot be optimized into transferable adaptation and instead rewards instruction polish and validation overfitting. The seed-prompt, wrong-support, and invariance-oracle controls form a reusable protocol that separates learned adaptation from these confounds.

==> figures/make_fig_ragscaling.py <==
#!/usr/bin/env python3
"""
fig_ragscaling: retrieval budget vs. persona/meta-learning band.

Self-contained. Reproduces the numbers already in Table~\ref{tab:main}:
  LaMP-2 accuracy (UP):  RAG-1/3/5/10/20 = .695/.760/.765/.785/.790
  LaMP-3 MAE      (DOWN): RAG-1/3/5/10/20 = .415/.290/.285/.290/.250
Persona band (Muse / seed / mismatch / PAG / PersonaLink) drawn as a shaded
region with the Muse point marked. Visualizes Finding 4 (retrieval dominates
on rating, ties on categorization).

matplotlib + numpy only, Agg backend.
"""
import os
os.environ.setdefault("MPLBACKEND", "Agg")
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
from matplotlib.lines import Line2D

# ---- palette consistent with the other figures ----
C_RAG    = "#1f77b4"   # blue  (retrieval)
C_MUSE   = "#d35400"   # orange (Muse / meta-learn)
C_BAND   = "#d35400"
C_GREY   = "#7f7f7f"

ks = np.array([1, 3, 5, 10, 20])

# exact numbers from tab:main
l2_acc = np.array([0.695, 0.760, 0.765, 0.785, 0.790])   # up
l3_mae = np.array([0.415, 0.290, 0.285, 0.290, 0.250])   # down

# persona band (deployable distilled-persona methods) from tab:main
# LaMP-2 acc: Muse .765, seed .775, mismatch .740, PAG .745, PersonaLink .755
l2_persona = np.array([0.765, 0.775, 0.740, 0.745, 0.755])
# LaMP-3 mae: Muse .425, seed .400, mismatch .425, PAG .450, PersonaLink .425
l3_persona = np.array([0.425, 0.400, 0.425, 0.450, 0.425])

muse_l2, muse_l3 = 0.765, 0.425

fig, axes = plt.subplots(1, 2, figsize=(7.1, 3.35))
plt.subplots_adjust(left=0.085, right=0.985, top=0.85, bottom=0.255, wspace=0.30)

# ---------- LEFT: LaMP-2 accuracy (higher is better) ----------
ax = axes[0]
lo, hi = l2_persona.min(), l2_persona.max()
ax.axhspan(lo, hi, color=C_BAND, alpha=0.13, zorder=0)
ax.axhline(muse_l2, color=C_MUSE, ls="--", lw=1.2, zorder=1)
ax.plot(ks, l2_acc, "-o", color=C_RAG, lw=2.0, ms=6, zorder=3,
        label="RAG-$k$ (retrieval)")
ax.plot([], [], color=C_MUSE, ls="--", lw=1.2, label="Muse ($\\pi^{\\star}$)")
for x, y in zip(ks, l2_acc):
    ax.annotate(f"{y:.3f}", (x, y), textcoords="offset points",
                xytext=(0, 7), ha="center", fontsize=7.0, color=C_RAG)
ax.text(20, lo - 0.004, "persona band", color=C_MUSE, fontsize=7.2,
        ha="right", va="top")
ax.set_xscale("log")
ax.set_xticks(ks)
ax.set_xticklabels([str(k) for k in ks])
ax.set_xlim(0.85, 24)
ax.set_ylim(0.70, 0.81)
ax.set_xlabel("retrieval budget $k$  (#exemplars in context)", fontsize=8.5)
ax.set_ylabel("accuracy  $\\uparrow$", fontsize=9)
ax.set_title("LaMP-2 (categorization)", fontsize=9.5)
ax.grid(True, which="both", axis="y", ls=":", alpha=0.45)
ax.tick_params(labelsize=8)
ax.text(0.04, 0.06, "retrieval $\\approx$ persona band\n(tie, ns)",
        transform=ax.transAxes, fontsize=7.4, style="italic", color=C_GREY,
        va="bottom", ha="left")

# ---------- RIGHT: LaMP-3 MAE (lower is better) ----------
ax = axes[1]
lo3, hi3 = l3_persona.min(), l3_persona.max()
ax.axhspan(lo3, hi3, color=C_BAND, alpha=0.13, zorder=0)
ax.axhline(muse_l3, color=C_MUSE, ls="--", lw=1.2, zorder=1)
ax.plot(ks, l3_mae, "-o", color=C_RAG, lw=2.0, ms=6, zorder=3)
for x, y in zip(ks, l3_mae):
    ax.annotate(f"{y:.3f}", (x, y), textcoords="offset points",
                xytext=(0, -11), ha="center", fontsize=7.0, color=C_RAG)
ax.text(1.0, hi3 + 0.004, "persona band", color=C_MUSE, fontsize=7.2,
        ha="left", va="bottom")
# significance bracket: RAG-20 vs Muse
ax.annotate("", xy=(20, l3_mae[-1]), xytext=(20, muse_l3),
            arrowprops=dict(arrowstyle="<->", color="black", lw=1.0))
ax.text(20, (l3_mae[-1] + muse_l3) / 2, "  $\\Delta$MAE $=+0.175$\n  $p<0.001$",
        fontsize=7.2, va="center", ha="left")
ax.set_xscale("log")
ax.set_xticks(ks)
ax.set_xticklabels([str(k) for k in ks])
ax.set_xlim(0.85, 30)
ax.set_ylim(0.22, 0.47)
ax.invert_yaxis()  # lower MAE = better -> put better at top
ax.set_xlabel("retrieval budget $k$  (#exemplars in context)", fontsize=8.5)
ax.set_ylabel("MAE  $\\downarrow$  (better up)", fontsize=9)
ax.set_title("LaMP-3 (rating)", fontsize=9.5)
ax.grid(True, which="both", axis="y", ls=":", alpha=0.45)
ax.tick_params(labelsize=8)
ax.text(0.04, 0.93, "retrieval wins\ndecisively",
        transform=ax.transAxes, fontsize=7.6, style="italic",
        color=C_RAG, va="top", ha="left")

# ---------- shared legend ----------
handles = [
    Line2D([0], [0], color=C_RAG, marker="o", lw=2.0, ms=6,
           label="RAG-$k$ (retrieval, raw exemplars)"),
    Line2D([0], [0], color=C_MUSE, ls="--", lw=1.4,
           label="Muse ($\\pi^{\\star}$, distilled persona)"),
    Patch(facecolor=C_BAND, alpha=0.13,
          label="persona band (Muse/seed/mismatch/PAG/PersonaLink)"),
]
fig.legend(handles=handles, loc="lower center", ncol=3, fontsize=7.0,
           frameon=False, bbox_to_anchor=(0.5, 0.012),
           columnspacing=1.2, handlelength=1.8)

fig.suptitle("Retrieval budget vs. distilled-persona band: retrieval ties on "
             "categorization but dominates on rating",
             fontsize=9.6, y=0.975)

out = os.path.dirname(os.path.abspath(__file__))
for ext in ("pdf", "png"):
    fig.savefig(os.path.join(out, f"fig_ragscaling.{ext}"),
                dpi=200, bbox_inches="tight")
print("wrote fig_ragscaling.pdf / .png")

